A Neural Network Approach to Context-Sensitive Generation of Conversational Responses

We present a novel response generation system that can be trained end to end on large quantities of unstructured Twitter conversations. A neural network architecture is used to address sparsity issues that arise when integrating contextual information into classic statistical models, allowing the system to take into account previous dialog utterances. Our dynamic-context generative models show consistent gains over both context-sensitive and non-context-sensitive Machine Translation and Information Retrieval baselines.

==> compile.sh <==
#!/bin/bash

pdflatex naacl15-sordoni.tex
bibtex naacl15-sordoni
pdflatex naacl15-sordoni.tex
pdflatex naacl15-sordoni.tex

